Stabilizing language models under continual learning via condition-anchored distillation

Continual adaptation of language models can change their output distribution on prompts learned earlier, while retaining every old prompt-answer pair may be undesirable or impossible. We study condition-anchored generative distillation (CAGD): retain a small set of old prompts, use a frozen previous model to reconstruct completions and generation states, and match its predictive distributions while learning the next task. The formulation separates three roles that ordinary replay conflates: conditions select the behavior to protect, teacher generations locate relevant states, and soft targets specify how predictions may change. For autoregressive language generation, teacher-rollout distillation admits an exact chain-rule decomposition of sequence divergence. For masked-diffusion language modeling, our implementation directly controls local denoising drift on teacher-generated completions. In continual adaptation of a 219M masked diffusion language model, CAGD reduces four-task final held-out loss from 2.927 to 1.114 in one task order and from 2.168 to 0.891 in exact reverse. The same soft targets lower final average loss by 0.055 over hard replay when teacher-generated support is held identical. The direction persists on fresh facts and natural instructions across SMDM and Qwen3. On GSM8K, Qwen adaptation preserves answer-format compliance, but exact-match retention is seed-mixed at 0.6B and worsens at 1.7B. These results support condition-anchored functional preservation as a common design principle across the tested language-generation objectives.

==> draw_cagd_overview.py <==
"""Draw the paper's CAGD overview using editable PowerPoint shapes.

Run: PYTHONPATH=/tmp/dllm-pptx-deps python assets/iclr_3/draw_cagd_overview.py
The illustrative token probabilities below are not experimental measurements.
"""
from pathlib import Path

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.shapes import MSO_SHAPE as S, MSO_CONNECTOR, MSO_SHAPE_TYPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.oxml.xmlchemy import OxmlElement
from pptx.util import Inches, Pt

OUT = Path(__file__).resolve().parent / 'figures'
INK, MUTED, BORDER = '243746', '647783', 'D4DFE5'
BLUE, TEAL, PURPLE, ORANGE = '397D9D', '328E80', '8061AB', 'CD8243'
BP, TP, PP, OP = 'F0F7FA', 'EEF8F5', 'F6F2FA', 'FFF6EB'
prs = Presentation()
prs.slide_width, prs.slide_height = Inches(14), Inches(9.3)
slide = prs.slides.add_slide(prs.slide_layouts[6])


def unit(v):
    return Inches(v / 100)


def rgb(v):
    return RGBColor.from_string(v)


def box(x,y,w,h,fill='FFFFFF',stroke=BORDER,rounded=True,lw=.8):
    s=slide.shapes.add_shape(S.ROUNDED_RECTANGLE if rounded else S.RECTANGLE,
                            unit(x),unit(y),unit(w),unit(h))
    if rounded:s.adjustments[0]=.075
    if fill:s.fill.solid();s.fill.fore_color.rgb=rgb(fill)
    else:s.fill.background()
    if stroke:s.line.color.rgb=rgb(stroke);s.line.width=Pt(lw)
    else:s.line.fill.background()
    return s


def text(value,x,y,w,h,size=12,bold=False,tint=INK,align='left',serif=False):
    s=slide.shapes.add_textbox(unit(x),unit(y),unit(w),unit(h))
    tf=s.text_frame
    tf.word_wrap=True
    tf.margin_left=tf.margin_right=tf.margin_top=tf.margin_bottom=0
    tf.vertical_anchor=MSO_ANCHOR.MIDDLE
    for i,value_line in enumerate(value.split('\n')):
        p=tf.paragraphs[0] if i==0 else tf.add_paragraph()
        p.alignment=PP_ALIGN.CENTER if align=='center' else PP_ALIGN.LEFT
        p.space_before=p.space_after=Pt(0)
        r=p.add_run();r.text=value_line
        r.font.name='Liberation Serif' if serif else 'Liberation Sans'
        r.font.size=Pt(size);r.font.bold=bold;r.font.color.rgb=rgb(tint)
    return s


def line(x,y,xx,yy,tint=MUTED,width=1.4,arrow=False,dashed=False):
    s=slide.shapes.add_connector(MSO_CONNECTOR.STRAIGHT,unit(x),unit(y),unit(xx),unit(yy))
    s.line.color.rgb=rgb(tint);s.line.width=Pt(width)
    ln=s.line._get_or_add_ln()
    if dashed:
        e=OxmlElement('a:prstDash');e.set('val','dash');ln.append(e)
    if arrow:
        e=OxmlElement('a:tailEnd');e.set('type','triangle');e.set('w','sm');e.set('len','sm');ln.append(e)
    return s


def math_text(parts,x,y,w,h,size=16,tint=INK):
    s=text('',x,y,w,h,size,False,tint,'center',True)
    p=s.text_frame.paragraphs[0]
    p.clear()
    for value,is_subscript in parts:
        r=p.add_run();r.text=value
        r.font.name='Liberation Serif';r.font.color.rgb=rgb(tint)
        r.font.size=Pt(size*.68 if is_subscript else size)
        if is_subscript:r._r.get_or_add_rPr().set('baseline','-25000')
    return s


def route(points,tint=MUTED,width=1.4,dashed=False):
    for i,(a,b) in enumerate(zip(points,points[1:])):
        line(*a,*b,tint,width,i==len(points)-2,dashed)


def circle(x,y,size,fill,stroke=None):
    s=slide.shapes.add_shape(S.OVAL,unit(x),unit(y),unit(size),unit(size))
    s.fill.solid();s.fill.fore_color.rgb=rgb(fill)
    if stroke:s.line.color.rgb=rgb(stroke);s.line.width=Pt(.8)
    else:s.line.fill.background()
    return s


def pill(value,x,y,w,tint,fill,h=24,size=10):
    box(x,y,w,h,fill,None)
    text(value,x+4,y,w-8,h,size,True,tint,'center')


def group_since(start,name):
    g=slide.shapes.add_group_shape(list(slide.shapes)[start:]);g.name=name
    return g


def robot(x,y,tint,scale=1):
    start=len(slide.shapes)
    line(x+23*scale,y,x+23*scale,y+9*scale,tint,1.2)
    circle(x+20*scale,y-4*scale,6*scale,tint)
    box(x,y+9*scale,46*scale,34*scale,'FFFFFF',tint,lw=1.1)
    for dx in (12,30):circle(x+dx*scale,y+20*scale,5*scale,tint)
    line(x+15*scale,y+33*scale,x+32*scale,y+33*scale,tint,1.2)
    box(x+9*scale,y+47*scale,28*scale,15*scale,'FFFFFF',tint,lw=1)
    group_since(start,'Teacher icon' if tint==TEAL else 'Student icon')


def lock(x,y,tint):
    start=len(slide.shapes)
    circle(x+4,y,12,'FFFFFF',tint)
    box(x,y+7,20,15,'FFFFFF',tint,lw=1)
    circle(x+8,y+12,4,tint)
    group_since(start,'Frozen teacher lock')


def document(x,y,tint):
    start=len(slide.shapes)
    box(x,y,20,27,'FFFFFF',tint,False,.8)
    for k in range(3):line(x+4,y+8+k*6,x+16,y+8+k*6,tint,.7)
    group_since(start,'Condition document')


def distribution(values,x,y,w,h,tint,labels=('a','b','c'),outline=None):
    # ponytail: fixed illustrative probabilities communicate the target types;
    # replace with logged distributions only if this becomes a measured plot.
    assert abs(sum(values)-1)<1e-8 and all(0<=v<=1 for v in values)
    start=len(slide.shapes)
    bw=w/len(values)*.55
    for k,v in enumerate(values):
        xx=x+k*w/len(values)+w/len(values)*.22
        if v:box(xx,y+h-v*h,bw,v*h,tint,None,False)
        if outline:
            box(xx,y+h-outline[k]*h,bw,outline[k]*h,None,TEAL,False,.9)
        text(labels[k],xx-4,y+h+3,bw+8,16,9,False,MUTED,'center',True)
    line(x,y+h,x+w,y+h,'B9C6CE',.7)
    group_since(start,'Illustrative token distribution')


def token(value,x,y,w,tint=BLUE,fill=BP):
    box(x,y,w,30,fill,tint,lw=.6)
    text(value,x+2,y,w-4,30,11,True,tint,'center',True)


def panel(x,y,w,h,n,title,tint,fill):
    box(x,y,w,h,fill,BORDER)
    circle(x+16,y+16,25,tint)
    text(str(n),x+16,y+16,25,25,12,True,'FFFFFF','center')
    text(title,x+51,y+12,w-64,33,15,True,tint)


# Header and task stream.
text('CAGD',22,13,119,42,28,True,INK)
line(149,22,149,52,'B6C7D0',1.1)
text('Condition-Anchored Generative Distillation',167,14,1209,41,24,True,INK)
text('Retain conditions. Reconstruct generation states. Match predictive distributions.',24,58,1335,27,14,False,MUTED)
box(20,98,1360,54,'F6F8F9',None)
text('CONTINUAL TASKS',35,109,174,30,10,True,MUTED)
for x,label,tint,fill in [(214,'Task 1',BLUE,BP),(353,'Task 2',BLUE,BP),
                           (548,'Task t − 1',BLUE,BP),(725,'Task t',ORANGE,OP),
                           (902,'Task t + 1',MUTED,'FFFFFF')]:
    box(x,109,116,32,fill,'CAD8DF')
    text(label,x,109,116,32,12,True,tint,'center')
for x,xx in [(333,349),(472,499),(518,544),(667,720),(844,897),(1020,1050)]:
    line(x,125,xx,125,'9BADB7',1.3,True)
text('…',493,108,23,33,15,False,MUTED,'center')
text('…',1051,108,27,33,15,False,MUTED,'center')
pill('CURRENT STAGE t',1110,111,246,ORANGE,OP,28,11)

# Main flow: separate lifetime, state, and learning roles.
panel(20,170,294,388,1,'Retain & reconstruct',BLUE,BP)
panel(339,170,594,388,2,'Match on shared states',TEAL,'F3F9F7')
panel(958,170,422,388,3,'Learn & preserve',ORANGE,OP)

text('Old condition anchors',40,224,212,27,12.5,True,BLUE)
math_text([('A',False),('<t',True)],253,224,42,27,14,BLUE)
for k,label in enumerate(['Old task 1: prompt c₁','Old task 2: prompt c₂','… task-balanced prompt cache']):
    yy=259+k*30
    box(43,yy,248,27,'FFFFFF','BCD2DE')
    document(51,yy+5,BLUE)
    # Each document is deliberately compact inside the editable prompt card.
    g=slide.shapes[-1];g.width=unit(12);g.height=unit(16)
    text(label,72,yy,210,27,10.3,False,INK)
text('Persistent: conditions only',42,354,250,19,10,True,BLUE,'center')
line(169,376,169,390,BLUE,1.7,True)
box(42,394,250,69,'FFFFFF','AFCFC6')
robot(54,405,TEAL,.68)
text('Previous checkpoint θ⁻',101,397,180,28,11.6,True,TEAL)
lock(102,430,TEAL)
text('Frozen during stage t',130,429,150,25,9.5,False,MUTED)
line(168,465,168,482,TEAL,1.7,True)
box(42,486,250,48,'FFFFFF','AFCFC6')
text('Generated completion  ỹ',49,488,236,23,12,True,TEAL,'center',True)
text('Generate once · reuse within stage',49,511,236,19,9.4,False,MUTED,'center')

box(389,225,486,62,'FFFFFF','A9CFC3')
text('Shared teacher-induced state  (c, zₛ)',402,231,460,26,14,True,TEAL,'center')
text('AR prefix or masked teacher completion',403,260,458,19,10.5,False,MUTED,'center')
route([(293,509),(326,509),(326,257),(386,257)],BLUE,1.6)
route([(633,288),(633,304),(477,304),(477,324)],TEAL,1.5)
route([(633,288),(633,304),(789,304),(789,324)],PURPLE,1.5)

for x,tint,title,sub in [(383,TEAL,'Teacher θ⁻','Frozen · stop-gradient'),
                         (684,PURPLE,'Student θ','Trainable')]:
    box(x,326,216,66,'FFFFFF',tint,lw=1)
    robot(x+12,335,tint,.64)
    text(title,x+58,331,150,27,14,True,tint)
    text(sub,x+58,360,150,19,9.4,False,MUTED)
    line(x+109,394,x+109,409,tint,1.4,True)

distribution([.60,.25,.15],411,414,151,49,TEAL)
distribution([.42,.33,.25],717,414,151,49,PURPLE,outline=[.60,.25,.15])
box(589,422,102,44,'FFFFFF','C3B1D8')
text('KL(T ∥ S)',591,428,98,31,12,True,PURPLE,'center',True)
line(565,443,584,443,TEAL,1.4,True)
line(713,443,695,443,PURPLE,1.4,True)
text('soft targets',411,489,152,18,9.7,True,TEAL,'center')
text('match teacher probabilities',699,489,190,18,9.4,True,PURPLE,'center')
line(640,467,640,515,PURPLE,1.4,True)
box(550,519,235,27,PP,None)
math_text([('L',False),('CAGD',True),(' = weighted state KL',False)],557,519,221,27,12,PURPLE)

box(981,227,374,66,'FFFFFF','E5CBAA')
document(998,243,ORANGE)
text('Current task data Dₜ',1030,231,306,29,14,True,ORANGE)
text('Available condition–output pairs (c, y)',999,268,338,18,10.5,False,MUTED)
line(1168,297,1168,319,ORANGE,1.6,True)
box(982,324,373,62,'FFFFFF','E5CBAA')
text('Native current-task objective',994,330,350,25,13,True,ORANGE,'center')
math_text([('L',False),('new,t',True),(' (θ)',False)],1001,355,335,28,17)
line(1168,389,1168,438,ORANGE,1.8,True)
text('learn new behavior',1190,404,159,20,9.5,False,ORANGE)
box(982,443,374,98,'FFFFFF',ORANGE,lw=1.2)
math_text([('L',False),('t',True),(' = L',False),('new,t',True),
           (' + β L',False),('CAGD',True)],994,451,350,43,24)
text('New-task acquisition + old-behavior retention',991,495,357,24,10.5,False,MUTED,'center')
line(786,532,979,532,PURPLE,1.7,True)
route([(982,468),(947,468),(947,359),(903,359)],ORANGE,1.5,True)
text('update θ',903,397,77,19,9.7,True,ORANGE,'center').rotation=270

# Concrete state constructions; equations use the same loss as the main flow.
box(20,582,432,237,'FFFFFF',BORDER)
box(467,582,473,237,'FFFFFF',BORDER)
box(955,582,425,237,'FFFFFF',BORDER)
pill('AR',36,598,47,BLUE,BP,25,11)
text('Autoregressive generation',94,594,339,33,14,True,BLUE)
text('Shared prompt + generated answer prefix',37,634,396,24,11,False,MUTED)
token('prompt c',38,668,87)
token('ỹ₁',134,668,43,TEAL,TP)
token('ỹ₂',184,668,43,TEAL,TP)
token('…',234,668,34,TEAL,TP)
token('ỹₛ₋₁',275,668,52,TEAL,TP)
line(331,683,349,683,BLUE,1.4,True)
token('next',354,668,70,PURPLE,PP)
text('Next-token KL at answer positions',37,718,396,26,12,True,INK)
line(38,755,434,755,BORDER,.8)
text('Sampled teacher paths → sequence-KL identity',37,766,396,21,10.5,False,BLUE)
text('Experiments: greedy teacher completions',37,792,396,18,10,False,MUTED)

pill('MDLM',483,598,70,TEAL,TP,25,10.5)
text('Masked diffusion language model',565,594,357,33,13.5,True,TEAL)
text('Shared forward-corrupted teacher completion',484,634,438,24,11,False,MUTED)
token('prompt c',485,668,92)
token('ỹ₁',586,668,44,TEAL,TP)
token('[MASK]',639,668,83,PURPLE,PP)
token('ỹ₃',731,668,44,TEAL,TP)
token('[MASK]',784,668,83,PURPLE,PP)
text('visible',485,700,92,18,9.5,True,BLUE,'center')
line(679,700,679,715,PURPLE,1,True)
line(826,700,826,715,PURPLE,1,True)
text('Masked-position KL · weight 1 / mask rate',484,722,438,25,11.5,True,INK)
line(484,755,922,755,BORDER,.8)
text('Direct guarantee: local denoising stability',484,766,438,21,10.8,True,TEAL)
text('States need not equal actual reverse-sampler states',484,792,438,18,9.7,False,MUTED)

text('Soft targets vs. hard replay',973,595,389,33,14,True,PURPLE)
text('Identical support in the two-task control',973,633,389,24,11,False,MUTED)
text('CAGD: soft',988,664,142,22,11,True,TEAL,'center')
text('Hard replay: one-hot',1191,664,168,22,11,True,MUTED,'center')
distribution([.60,.25,.15],999,695,122,59,TEAL)
distribution([1.,0.,0.],1216,695,122,59,'93A0AA')
text('vs.',1144,710,44,23,11,False,MUTED,'center')
text('Only the target loss changes: KL ↔ one-hot',973,781,389,21,10.6,True,INK,'center')
text('Probability bars are illustrative',976,803,383,13,8.5,False,MUTED,'center')

# Stage lifetime: prompts persist; teacher and generated records are temporary.
box(20,838,1360,73,'F6F8F9',None)
text('AFTER STAGE t',35,853,171,30,11,True,MUTED)
for x,w,label,tint,fill in [(213,315,'Add Aₜ to the condition cache',BLUE,BP),
    (565,285,'Keep updated student θₜ',PURPLE,PP),
    (888,466,'Next stage: freeze θₜ as the new teacher',TEAL,TP)]:
    box(x,848,w,39,fill,None)
    text(label,x+7,848,w-14,39,12,True,tint,'center')
line(531,867,561,867,MUTED,1.4,True)
line(853,867,884,867,MUTED,1.4,True)
text('Discard the stage-local teacher snapshot and generated completions.',214,891,1138,17,10,False,MUTED)

for item in slide.shapes:
    for node in item._element.iter():
        if node.tag.endswith('}spPr'):node.append(OxmlElement('a:effectLst'))
    for effect in item._element.xpath('.//a:effectRef'):effect.set('idx','0')
slide.notes_slide.notes_text_frame.text=(
    'CAGD overview based on inputs/03-method.tex and inputs/appdx-algorithm.tex. '
    'No source images or premium icon assets. Every visual element is an editable PowerPoint shape. '
    'Persistent records contain conditions only; generated completions and the frozen teacher are temporary per stage. '
    'Teacher and student consume the identical state. The teacher distribution is detached. '
    'The student starts from the preceding checkpoint and receives both native current-task and CAGD gradients. '
    'AR sequence-KL equality requires sampled teacher paths; the reported Qwen runs use greedy completions. '
    'The actual SMDM implementation matches forward-corruption denoisers and directly bounds local drift, not arbitrary sampler terminal distributions. '
    'Soft/hard fixed-support isolation refers specifically to the two-task experiment. '
    'Token probability bars are schematic, not data. '
    'The stage task index t and masking probability should not be conflated; the graphic spells out mask rate. '
    'The source paper caption is intentionally not reproduced.'
)
target=OUT/'cagd_overview_editable.pptx'
prs.save(target)

# One runnable self-check verifies editability, content, and slide bounds.
check=Presentation(target)
assert len(check.slides)==1
assert len(check.slides[0].shapes)>170
def descendants(shapes):
    for item in shapes:
        yield item
        if item.shape_type==MSO_SHAPE_TYPE.GROUP:yield from descendants(item.shapes)
items=list(descendants(check.slides[0].shapes))
assert not any(s.shape_type==MSO_SHAPE_TYPE.PICTURE for s in items)
content='\n'.join(s.text for s in items if s.has_text_frame)
for expected in ['Frozen','Trainable','local denoising','greedy teacher','Discard','one-hot']:
    assert expected in content,expected
for item in check.slides[0].shapes:
    assert min(item.left,item.top)>=0,item.name
    assert item.left+item.width<=check.slide_width,item.name
    assert item.top+item.height<=check.slide_height,item.name
print(target)


==> make_current_figures.py <==
#!/usr/bin/env python3
"""Render this preview's figures from completed full-parameter run records.

Run: python assets/iclr_3_1/make_current_figures.py
No training is launched, and assets/iclr_3 is never modified.
"""

import argparse
import json
import math
import statistics
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.ticker import FixedLocator, FuncFormatter

PAPER = Path(__file__).resolve().parent
DEFAULT_RUN = PAPER.parents[1] / "iclr_3/runs/reproduction/fullparam_smdm_qwen06_qwen17_20260912_v2"
PINK, BLUE, GRAY = "#ED028C", "#4F91B2", "#607384"
KEYS = ("final_average_loss", "past_task_forgetting", "final_task_loss")


def mean_sem(values):
    assert values and all(math.isfinite(v) for v in values)
    return statistics.fmean(values), statistics.stdev(values) / math.sqrt(len(values)) if len(values) > 1 else 0.0


def select(records, **filters):
    return sorted((r for r in records if all(r.get(k) == v for k, v in filters.items())), key=lambda r: r["seed"])


def paired(records, key, left="cagd", right="seq", **filters):
    a, b = select(records, method=left, **filters), select(records, method=right, **filters)
    assert len(a) == len(b) == 3 and [r["seed"] for r in a] == [r["seed"] for r in b]
    return [x[key] - y[key] for x, y in zip(a, b)]


def finish(fig, output):
    fig.savefig(output, bbox_inches="tight", pad_inches=0.025, facecolor="white")
    fig.savefig(output.with_suffix(".png"), dpi=220, bbox_inches="tight", pad_inches=0.025, facecolor="white")
    plt.close(fig)
    assert output.read_bytes().startswith(b"%PDF-") and output.stat().st_size > 5000


def tidy(ax):
    ax.spines[["top", "right", "left"]].set_visible(False)
    ax.spines["bottom"].set_color("#B9C3CA")
    ax.tick_params(axis="y", length=0)
    ax.grid(axis="x", color="#DCE3E8", linewidth=0.65)


def contrasts(ax, labels, values, color=PINK):
    for i, v in enumerate(values):
        a, b = mean_sem(v)
        ax.scatter(v, [i] * len(v), s=13, color=GRAY, alpha=0.4, zorder=2)
        ax.errorbar(a, i, xerr=b, fmt="o", ms=5, capsize=2.5, lw=1.4, color=color, zorder=3)
    ax.axvline(0, lw=0.8, color="#9AA8B2")
    ax.set_yticks(range(len(labels)), labels)
    ax.set_ylim(len(labels) - 0.5, -0.5)
    tidy(ax)


def evidence(data, output):
    fig, axes = plt.subplots(1, 3, figsize=(7.4, 2.55), gridspec_kw={"width_ratios": [1.12, .9, 1.18]})
    labels, values = [], []
    for group, name in [("table_cagd_main", "SMDM main"), ("table_cagd_fresh", "SMDM fresh")]:
        for order in ["forward", "reverse"]:
            labels.append(name + " · " + order[0].upper())
            values.append(paired(data[group], "final_average_loss", order=order))
    for model in ["Qwen3-0.6B", "Qwen3-1.7B"]:
        labels.append("AR · " + model.split("-")[-1])
        values.append(paired(data["figure_qwen_cagd"], "final_average_loss", left="gd", model=model))
    contrasts(axes[0], labels, values)
    axes[0].set_xlabel("CAGD − Sequential\nfinal average loss")
    axes[0].set_title("A   Controlled retention", loc="left", fontweight="bold")
    contrasts(axes[1], ["Final average", "Past forgetting", "Final task"],
              [paired(data["table_cagd_components"], k, right="hard_replay") for k in KEYS])
    axes[1].set_xlabel("CAGD − hard replay")
    axes[1].set_title("B   Matched component", loc="left", fontweight="bold")
    labels = []
    for i, (model, baseline, label) in enumerate([
        ("SMDM-219M", "seq", "SMDM vs Seq."), ("SMDM-219M", "hard_replay", "SMDM vs Hard"),
        ("Qwen3-0.6B", "seq", "AR vs Seq."), ("Qwen3-0.6B", "hard_replay", "AR vs Hard")]):
        labels.append(label)
        for k, color, marker, offset in [(KEYS[0], PINK, "o", -.1), (KEYS[1], BLUE, "s", .1)]:
            values = paired(data["table_cagd_natural"], k, right=baseline, model=model)
            a, b = mean_sem(values)
            axes[2].scatter(values, [i + offset] * len(values), color=GRAY, alpha=.4, s=12, zorder=2)
            axes[2].errorbar(a, i + offset, xerr=b, fmt=marker, color=color, capsize=2.5, ms=4.5, lw=1.3)
    axes[2].axvline(0, lw=.8, color="#9AA8B2")
    axes[2].set_yticks(range(4), labels)
    axes[2].set_ylim(3.5, -.5)
    axes[2].set_xlabel("CAGD − baseline")
    axes[2].set_title("C   Natural instructions", loc="left", fontweight="bold")
    axes[2].plot([], [], "o", color=PINK, label="Final average")
    axes[2].plot([], [], "s", color=BLUE, label="Past forgetting")
    fig.legend(*axes[2].get_legend_handles_labels(), frameon=False, fontsize=6.5, loc="lower center", bbox_to_anchor=(.86, -.01), ncol=2, handletextpad=.35, columnspacing=.65)
    tidy(axes[2])
    fig.subplots_adjust(left=.10, right=.995, top=.87, bottom=.24, wspace=.68)
    finish(fig, output)


def qwen(records, output):
    fig, axes = plt.subplots(1, 2, figsize=(3.65, 1.8))
    for ax, key, title in zip(axes, KEYS[:2], ["Final average loss", "Past forgetting"]):
        for i, model in enumerate(["Qwen3-0.6B", "Qwen3-1.7B"]):
            endpoints = []
            for method, marker, color in [("seq", "s", GRAY), ("gd", "o", PINK)]:
                a, b = mean_sem([r[key] for r in select(records, model=model, method=method)])
                endpoints.append(a)
                ax.errorbar(a, i, xerr=b, fmt=marker, color=color, capsize=2.2, ms=4.8, lw=1.2, zorder=3)
            ax.plot(endpoints, [i, i], color="#CAD3D9", lw=2, zorder=1)
        ax.set_yticks([0, 1], ["0.6B", "1.7B"])
        ax.set_ylim(1.45, -.45)
        ax.set_title(title, fontweight="bold", fontsize=7.5)
        tidy(ax)
    axes[0].plot([], [], "s", color=GRAY, label="Sequential")
    axes[0].plot([], [], "o", color=PINK, label="CAGD")
    axes[0].legend(frameon=False, fontsize=6.8, ncol=2, loc="upper left", bbox_to_anchor=(0, -.17), handletextpad=.35, columnspacing=.8)
    fig.subplots_adjust(left=.13, right=.995, top=.87, bottom=.27, wspace=.40)
    finish(fig, output)


def dynamics(records, output):
    fig, axes = plt.subplots(2, 4, figsize=(9.5, 4.35))
    for row, order in enumerate(["forward", "reverse"]):
        for col in range(4):
            ax = axes[row, col]
            for method, color in [("seq", GRAY), ("cagd", PINK)]:
                runs = select(records, order=order, method=method)
                assert len(runs) == 3
                trajectories = []
                for run in runs:
                    cell = json.loads(Path(run["source"]).read_text())
                    task = cell["stages"][col]["task"]
                    points = [(s * 1000 + e["step"], e["losses"][task])
                              for s, stage in enumerate(cell["stages"]) if s >= col
                              for e in stage["training"]["eval_loss"]]
                    assert math.isclose(points[-1][1], run["final_task_losses"][col], abs_tol=1e-10)
                    trajectories.append(points)
                xs = [p[0] for p in trajectories[0]]
                assert all([p[0] for p in t] == xs for t in trajectories)
                ys = np.array([[p[1] for p in t] for t in trajectories])
                avg, sem = ys.mean(axis=0), ys.std(axis=0, ddof=1) / math.sqrt(3)
                ax.plot(xs, avg, lw=1.6, color=color, label="Sequential" if method == "seq" else "CAGD")
                ax.fill_between(xs, np.maximum(avg-sem, 1e-5), avg+sem, color=color, alpha=.13)
            ax.set_yscale("log")
            ax.set_xlim(0, 4000)
            ax.set_xticks([1000, 2000, 3000, 4000], ["1k", "2k", "3k", "4k"])
            for boundary in [1000, 2000, 3000]:
                ax.axvline(boundary, color="#ABB6BF", ls=":", lw=.75)
            ax.set_title(f"Stage {col+1}: " + task.replace("_", " "), fontsize=8, fontweight="bold")
            if col == 0:
                ax.set_ylabel(order.title() + " order\nHeld-out loss", fontweight="bold")
            if row == 1:
                ax.set_xlabel("Global training step")
            ax.spines[["top", "right"]].set_visible(False)
            ax.grid(axis="y", color="#DCE3E8", linewidth=.5)
            low, high = ax.get_ylim()
            ticks = [x for x in [.05, .1, .2, .3, .5, 1, 2, 3, 5, 10] if low <= x <= high]
            ax.yaxis.set_major_locator(FixedLocator(ticks))
            ax.yaxis.set_major_formatter(FuncFormatter(lambda x, pos: f"{x:g}"))
            ax.yaxis.set_minor_formatter(FuncFormatter(lambda x, pos: ""))
    fig.legend(*axes[0,0].get_legend_handles_labels(), loc="upper center", ncol=2, frameon=False, bbox_to_anchor=(.5, 1.01))
    fig.subplots_adjust(left=.085, right=.995, top=.86, bottom=.12, wspace=.38, hspace=.44)
    finish(fig, output)


def anchors(records, output):
    fig, axes = plt.subplots(1, 3, figsize=(8.6, 2.55))
    for ax, key, title in zip(axes, KEYS, ["(a) Final average loss", "(b) Past-task forgetting", "(c) Final-task loss"]):
        for order, color, marker in [("forward", PINK, "o"), ("reverse", BLUE, "s")]:
            rows = sorted(select(records, order=order), key=lambda r:r["budget"])
            assert [r["budget"] for r in rows] == [4, 8, 16, 32, 64, 120]
            ax.plot([r["budget"] for r in rows], [r[key] for r in rows], marker=marker, color=color, lw=1.6, ms=4, label=order.title())
        ax.set_xscale("log", base=2)
        ax.xaxis.set_major_locator(FixedLocator([4,8,16,32,64,120]))
        ax.xaxis.set_major_formatter(FuncFormatter(lambda x,pos:f"{x:g}"))
        ax.axvline(64, lw=.8, ls="--", color=GRAY)
        ax.set_xlabel("Anchors per old task")
        ax.set_title(title, fontweight="bold")
        ax.spines[["top", "right"]].set_visible(False)
        ax.grid(axis="y", color="#DCE3E8", linewidth=.5)
    axes[0].legend(frameon=False)
    fig.subplots_adjust(left=.05, right=.995, top=.86, bottom=.23, wspace=.3)
    finish(fig, output)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--run-root", type=Path, default=DEFAULT_RUN)
    parser.add_argument("--self-check", action="store_true")
    args = parser.parse_args()
    if args.self_check:
        assert mean_sem([1.,2.,3.]) == (2., 1./math.sqrt(3))
        demo = [{"method":m,"seed":s,"loss":float(s)+(1 if m=="cagd" else 0)} for m in ["seq","cagd"] for s in [1,2,3]]
        assert paired(demo, "loss") == [1.,1.,1.]
        try:
            paired(demo[:-1], "loss")
        except AssertionError:
            pass
        else:
            raise AssertionError("unpaired seeds must fail")
        print("self_check=ok")
        return
    for font in Path("/usr/share/fonts/opentype/urw-base35").glob("NimbusRoman-*.otf"):
        font_manager.fontManager.addfont(font)
    plt.rcParams.update({"font.family":"Nimbus Roman", "mathtext.fontset":"stix", "font.size":7.2, "pdf.fonttype":42, "ps.fonttype":42})
    data = {}
    sources = set()
    for path in sorted(args.run_root.glob("*/summary.json")):
        summary = json.loads(path.read_text())
        assert summary["status"] == "ok"
        data[path.parent.name] = []
        for original in summary["rows"]:
            r = {k:v for k,v in original.items() if k not in ["stages","examples"]}
            assert r["trainable"] == "all", (path, r["cell"])
            source = Path(r["source"])
            cell = json.loads(source.read_text())
            assert cell["status"] == "ok"
            sources.add(str(source))
            if "final_task_losses" in r:
                r.setdefault("final_task_loss", r["final_task_losses"][-1])
            data[path.parent.name].append(r)
    assert len(data) == 11 and len(sources) == 182
    output = PAPER / "figures"
    evidence(data, output / "cagd_results.pdf")
    qwen(data["figure_qwen_cagd"], output / "qwen_cagd.pdf")
    dynamics(data["figure_loss_dynamics"], output / "loss_dynamics.pdf")
    anchors(data["figure_anchor_budget"], output / "anchor_budget_sensitivity.pdf")
    (output / "figure_data.json").write_text(json.dumps({"run_root":str(args.run_root.resolve()), "training_scope":"all", "training_seeds":[3407,3408,3409], "current_groups":data, "archived_not_rerun":["Qwen3-4B last-block", "TRACE", "two-task confirmation"]}, indent=2)+"\n")
    print("rendered=4 checked_groups=11 checked_sources=182")


if __name__ == "__main__":
    main()

